Sobi: An Interactive Social Service Robot for Long-Term Autonomy in Open Environments

Long-term autonomy in service robotics is a current research topic, especially for dynamic, large-scale environments that change over time. We present Sobi, a mobile service robot developed as an interactive guide for open environments, such as public places with indoor and outdoor areas. The robot will serve as a platform for environmental modeling and human-robot interaction. Its main hardware and software components, which we freely license as a documented open source project, are presented. Another key focus is Sobi's monitoring system for long-term autonomy, which restores system components in a targeted manner in order to extend the total system lifetime without unplanned intervention. We demonstrate first results of the long-term autonomous capabilities in a 16-day indoor deployment, in which the robot patrols a total of 66.6 km with an average of 5.5 hours of travel time per weekday, charging autonomously in between. In a user study with 12 participants, we evaluate the appearance and usability of the user interface, which allows users to interactively query information about the environment and directions.

==> boxplots/cronbach.m <==
function a=cronbach(X)
%Syntax: a=cronbach(X)
%_____________________
%
% Calculates the Cronbach's alpha of a data set X.
%
% a is the Cronbach's alpha.
% X is the data set.
%
%
% Reference:
% Cronbach L J (1951): Coefficient alpha and the internal structure of
% tests. Psychometrika 16:297-333
%
%
% Alexandros Leontitsis
% Department of Education
% University of Ioannina
% Ioannina
% Greece
%
% e-mail: leoaleq@yahoo.com
% Homepage: http://www.geocities.com/CapeCanaveral/Lab/1421
%
% June 10, 2005.


if nargin<1 | isempty(X)==1
   error('You shoud provide a data set.');
else
   % X must be a 2 dimensional matrix
   if ndims(X)~=2
      error('Invalid data set.');
   end
end


% Calculate the number of items
k=size(X,2);

% Calculate the variance of the items' sum
VarTotal=var(sum(X'));

% Calculate the item variance
SumVarX=sum(var(X));

% Calculate the Cronbach's alpha
a=k/(k-1)*(VarTotal-SumVarX)/VarTotal;

==> boxplots/make_plots.m <==
%%
clearvars

axis_width_per_box = 22
width_im_border = 0
fontsize = 6
rotation = 0
height= 500;
width=500;

Anthropomorphism1 = [4 4 3 2 2 4 2 2 4 5 4 3]';
Anthropomorphism2 = [3 2 1 2 2 3 2 2 3 5 3 3]';
Anthropomorphism3 = [2 2 1 3 1 4 2 4 4 3 3 4]';
Anthropomorphism4 = [3 3 2 2 2 3 2 2 4 4 3 4]';
Anthropomorphism5 = [3 3 2 4 4 3 2 2 4 5 3 4]';  
Anthropomorphism_cronbach = cronbach([Anthropomorphism1,Anthropomorphism2,Anthropomorphism3,Anthropomorphism4,Anthropomorphism5])

Animacy1 = [4 3 3 4 3 5 2 4 5 5 4 4]'; 
Animacy2 = [4 3 3 3 4 4 3 3 2 5 4 4]'; 
Animacy3 = [2 1 1 2 2 4 2 2 2 4 3 3]';
Animacy4 = [2 1 2 3 2 3 2 2 3 4 3 3]';
Animacy5 = [5 4 4 4 3 3 3 5 4 3 5 4]';
Animacy6 = [5 4 4 4 5 4 4 5 5 4 5 4]';
Animacy_cronbach = cronbach([Animacy1,Animacy2,Animacy3,Animacy4,Animacy5,Animacy6])

Likeability2 = [5 5 4 5 5 5 4 5 5 5 5 5]';  % 1 und 2 in Studienarbeit andersrum
Likeability1 = [5 5 4 4 5 5 4 5 5 5 5 4]';
Likeability3 = [5 5 4 4 5 5 4 5 5 5 4 5]';
Likeability4 = [5 5 4 5 5 5 4 3 5 5 5 5]';
Likeability5 = [5 5 4 4 5 5 4 4 5 5 4 5]';
Likeability_cronbach = cronbach([Likeability1,Likeability2,Likeability3,Likeability4,Likeability5])

Intelligence1 = [4 3 4 3 3 5 4 3 3 1 4 4]';
Intelligence2 = [4 3 3 4 3 5 5 2 4 1 4 4]';
Intelligence3 = [3 3 3 2 4 5 4 5 4 1 3 4]';
Intelligence4 = [3 3 4 3 4 4 3 4 4 1 4 4]';
Intelligence5 = [5 4 4 5 4 5 4 5 5 1 4 5]';
Intelligence_cronbach = cronbach([Intelligence1,Intelligence2,Intelligence3,Intelligence4,Intelligence5])

Safety1 = [5 5 5 5 5 5 4 2 5 5 2 5]';
Safety2 = [2 2 4 1 4 3 4 4 4 5 5 4]';
Safety3 = [4 5 4 4 4 5 4 4 5 5 2 4]'; %2 u. 3 vertauscht wegen platz

Safety_cronbach = cronbach([Safety1,Safety2,Safety3])
%%
%##########Anthropomorphism##########
fig1 = figure;
% 4 und 5 vertauscht, wegen Rand
boxplot([Anthropomorphism1,Anthropomorphism2,Anthropomorphism3,Anthropomorphism5,Anthropomorphism4],0,'+');
%     hold on
%     plot(mean([Anthropomorphism1,Anthropomorphism2,Anthropomorphism3,Anthropomorphism4,Anthropomorphism5]),[1,2,3,4,5],'*k')
%     hold off
h = findobj(gca,'tag','Median');
set(h,'linewidth',1.5);


set(gcf,'position',[50,50,500,500])
set(gca,'YColor','k');

ax1 = gca;
ylim([0.85 5.15])
yticks([1,2,3,4,5])
xlim([0.5 5.5])
xticks([1,2,3,4,5])%,5.5])
% 4 und 5 vertauscht, wegen Rand
%xticklabels({'fake','machinelike','unconscious','moving rigidly','artificial'})%,'moving rigidly'})
xticklabels({'incompetent','machinelike','unconscious','moving rigidly','artificial'})%,'moving rigidly'})
xtickangle(rotation)
set(ax1,'TickLabelInterpreter','tex')
%ax1.XTickLabel{6}=['\color{white}' ax1.XTickLabel{6}];

axes('xlim', [0.5 5.5], 'color', 'none', 'XAxisLocation', 'top', 'YColor', 'none')
ax2 = gca;
ylim([0.85 5.15])
set(ax2,'YTickLabel',[]);
xticks([1,2,3,4,5])%,5.5])
%xticklabels({'natural','humanlike','conscious','moving elegantly','lifelike'})%,'moving elegantly'})
xticklabels({'natural','humanlike','conscious','moving elegantly','responsive'})%,'moving elegantly'})
xtickangle(rotation)
set(ax2,'TickLabelInterpreter','tex')
%ax2.XTickLabel{6}=['\color{white}' ax2.XTickLabel{6}];

ax1.XAxis.Color = 'k';
ax2.XAxis.Color = 'k';

pause(1)
pos = get(ax1,'Position');
temp = get(ax2,'Position');
pos(1,4) = temp(1,4) - pos(1,2) + temp(1,2);
pos(1,3) = temp(1,3) - pos(1,1) + temp(1,1);
%set(ax1, 'Position', pos)
%set(ax2, 'Position', pos)
%ax1.Position = [0.1, 0.15, 0.8, 0.75];

pos_global = pos;

% pause(1)
% pixelposition = getpixelposition(ax1);
% pixelposition(1,3)=axis_width_per_box*5;
% pixelposition(1,1)=15;
% pause(1)
% width=pixelposition(1,3)+width_im_border
% set(gcf,'position',[50,50,width,height])
% pause(1)
% setpixelposition(ax1, pixelposition);
% setpixelposition(ax2, pixelposition);

ax1.XTickLabel = {'fake','machinelike','unconscious','moving rigidly','artificial'}
ax2.XTickLabel = {'natural','humanlike','conscious','moving elegantly','lifelike'}
set(ax1,'YMinorTick','Off')
set(ax1, 'YGrid', 'on', 'XGrid', 'off')
set(ax2,'YMinorTick','Off')
set(ax2, 'YGrid', 'off', 'XGrid', 'off')
%set(ax1, 'XTick', [1,2,3,3.7,4.3,5])
%set(ax2, 'XTick', [1,2,3,3.7,4.3,5])
%ax1.XTickLabel = {'fake','machinelike','unconscious','moving', 'rigidly','artificial'}
%ax2.XTickLabel = {'natural','humanlike','conscious','moving', 'elegantly','lifelike'}

run_matlab2tikz(fig1,'antropomorph.tex')
 
%##########Animacy##########
%%
fig1 = figure;
boxplot([Animacy1,Animacy2,Animacy3,Animacy4,Animacy5,Animacy6],0,'+');
%     hold on
%     plot(mean([Animacy1,Animacy2,Animacy3,Animacy4,Animacy5,Animacy6]),[1,2,3,4,5,6],'*k')
%     hold off
h = findobj(gca,'tag','Median');
set(h,'linewidth',1.5);

set(gcf,'position',[50,50,width,height])
set(gca,'YColor','k');

ax1 = gca;
ylim([0.85 5.15])
yticks([1,2,3,4,5])
xlim([0.5 6.5])
xticks([1,2,3,4,5,6])%,6.5])
xticklabels({'dead','stagnant','mechanical','artificial','inert', 'apathetic'})%,'moving rigidly'})
xtickangle(rotation)
set(ax1,'TickLabelInterpreter','tex')
%ax1.XTickLabel{7}=['\color{white}' ax1.XTickLabel{7}];

axes('xlim', [0.5 6.5], 'color', 'none', 'XAxisLocation', 'top', 'YColor', 'none')
ax2 = gca;
ylim([0.85 5.15])
xticks([1,2,3,4,5,6])%,6.5])
xticklabels({'alive','lively','organic','lifelike','interactive','responsive'})%,'moving elegantly'})
xtickangle(rotation)
set(ax1,'YTickLabel',[]);
set(ax2,'TickLabelInterpreter','tex')
set(ax2,'YTickLabel',[]);
%ax2.XTickLabel{7}=['\color{white}' ax2.XTickLabel{7}];

ax1.XAxis.Color = 'k';
ax2.XAxis.Color = 'k';
set(ax1,'YMinorTick','Off')
set(ax1, 'YGrid', 'on', 'XGrid', 'off')
set(ax2,'YMinorTick','Off')
set(ax2, 'YGrid', 'off', 'XGrid', 'off')
set(ax1, 'Position', pos_global)
set(ax2, 'Position', pos_global)

% pause(1)
% pixelposition = getpixelposition(ax1);
% pixelposition(1,3)=axis_width_per_box*6;
% pixelposition(1,1)=15;
% pause(1)
% width=pixelposition(1,3)+width_im_border
% set(gcf,'position',[50,50,width,height])
% pause(1)
% setpixelposition(ax1, pixelposition);
% setpixelposition(ax2, pixelposition);
% 
% print(gcf,'2_Animacy.png','-dpng','-r1000'); 
% saveas(gcf,'2_Animacy','epsc');
run_matlab2tikz(fig1,'animacy.tex')

%%
%##########Likeability##########
fig1 = figure;
boxplot([Likeability1,Likeability2,Likeability3,Likeability4,Likeability5],0,'+');
%     hold on
%     plot(mean([Likeability1,Likeability2,Likeability3,Likeability4,Likeability5]),[1,2,3,4,5],'*k')
%     hold off
h = findobj(gca,'tag','Median');
set(h,'linewidth',1.5);


set(gcf,'position',[50,50,width,height])
set(gca,'YColor','k');

ax1 = gca;
ylim([0.85 5.15])
yticks([1,2,3,4,5])
xlim([0.5 5.5])
xticks([1,2,3,4,5])%,5.5])
xticklabels({'dislike','unfriendly','unkind','unpleasant','awful'})%,'moving rigidly'})
xtickangle(rotation)
set(ax1,'YTickLabel',[]);
set(ax1,'TickLabelInterpreter','tex')
%ax1.XTickLabel{6}=['\color{white}' ax1.XTickLabel{6}];

axes('xlim', [0.5 5.5], 'color', 'none', 'XAxisLocation', 'top', 'YColor', 'none')
ax2 = gca;

ylim([0.85 5.15])
xticks([1,2,3,4,5])%,5.5])
xticklabels({'like','friendly','kind','pleasant','nice'})%,'moving elegantly'})
xtickangle(rotation)
set(ax2,'YTickLabel',[]);
set(ax2,'TickLabelInterpreter','tex')
%ax2.XTickLabel{6}=['\color{white}' ax2.XTickLabel{6}];

ax1.XAxis.Color = 'k';
ax2.XAxis.Color = 'k';
set(ax1,'YMinorTick','Off')
set(ax1, 'YGrid', 'on', 'XGrid', 'off')
set(ax2,'YMinorTick','Off')
set(ax2, 'YGrid', 'off', 'XGrid', 'off')

set(ax1, 'Position', pos_global)
set(ax2, 'Position', pos_global)

% pause(1)
% pixelposition = getpixelposition(ax1);
% pixelposition(1,3)=axis_width_per_box*5;
% pixelposition(1,1)=15;
% pause(1)
% width=pixelposition(1,3)+width_im_border
% set(gcf,'position',[50,50,width,height])
% pause(1)
% setpixelposition(ax1, pixelposition);
% setpixelposition(ax2, pixelposition);
% 
% print(gcf,'3_Likeability.png','-dpng','-r1000'); 
% saveas(gcf,'3_Likeability','epsc');
run_matlab2tikz(fig1,'likeability.tex')

%%
%##########Perceived Intelligence##########
fig1 = figure;
boxplot([Intelligence1,Intelligence2,Intelligence3,Intelligence4,Intelligence5],0,'+');
%     hold on
%     plot(mean([Intelligence1,Intelligence2,Intelligence3,Intelligence4,Intelligence5]),[1,2,3,4,5],'*k')
%     hold off
h = findobj(gca,'tag','Median');
set(h,'linewidth',1.5);


set(gcf,'position',[50,50,width,height])
set(gca,'YColor','k');

ax1 = gca;
ylim([0.85 5.15])
yticks([1,2,3,4,5])
xlim([0.5 5.5])
xticks([1,2,3,4,5])%,5.5])
xticklabels({'incompetent','ignorant','irresponsible','unintelligent','foolish'})%,'moving rigidly'})
xtickangle(rotation)
set(ax1,'YTickLabel',[]);
set(ax1,'TickLabelInterpreter','tex')
%ax1.XTickLabel{6}=['\color{white}' ax1.XTickLabel{6}];

axes('xlim', [0.5 5.5], 'color', 'none', 'XAxisLocation', 'top', 'YColor', 'none')
ax2 = gca;
ylim([0.85 5.15])
xticks([1,2,3,4,5])%,5.5])
xticklabels({'competent','knowledgeable','responsible','intelligent','sensible'})%,'moving elegantly'})
xtickangle(rotation)
set(ax2,'TickLabelInterpreter','tex')
set(ax2,'YTickLabel',[]);
%ax2.XTickLabel{6}=['\color{white}' ax2.XTickLabel{6}];

ax1.XAxis.Color = 'k';
ax2.XAxis.Color = 'k';
set(ax1,'YMinorTick','Off')
set(ax1, 'YGrid', 'on', 'XGrid', 'off')
set(ax2,'YMinorTick','Off')
set(ax2, 'YGrid', 'off', 'XGrid', 'off')

set(ax1, 'Position', pos_global)
set(ax2, 'Position', pos_global)
% 
% pause(1)
% pixelposition = getpixelposition(ax1);
% pixelposition(1,3)=axis_width_per_box*5;
% pixelposition(1,1)=15;
% pause(1)
% width=pixelposition(1,3)+width_im_border
% set(gcf,'position',[50,50,width,height])
% pause(1)
% setpixelposition(ax1, pixelposition);
% setpixelposition(ax2, pixelposition);
% 
% print(gcf,'4_Intelligence.png','-dpng','-r1000');
% saveas(gcf,'4_Intelligence','epsc');
run_matlab2tikz(fig1,'intelligence.tex')

%%
%##########Perceived Safety##########
fig1 = figure;
boxplot([Safety1,Safety2,Safety3],0,'+');
%     hold on
%     plot(mean([Safety1,Safety2,Safety3]),[1,2,3,4,5],'*k')
%     hold off
h = findobj(gca,'tag','Median');
set(h,'linewidth',1.5);

set(gcf,'position',[50,50,width,height])
set(gca,'YColor','k');

ax1 = gca;
ylim([0.85 5.15])
yticks([1,2,3,4,5])
xlim([0.5 3.5])
xticks([1,2,3])%,3.5])
xticklabels({'anxious','quiescent','agitated'})%,'moving rigidly'})
xtickangle(rotation)
set(ax1,'YTickLabel',[]);
set(ax1,'TickLabelInterpreter','tex')
%ax1.XTickLabel{6}=['\color{white}' ax1.XTickLabel{6}];

axes('xlim', [0.5 3.5], 'color', 'none', 'XAxisLocation', 'top', 'YColor', 'none')
ax2 = gca;
set(ax2,'YTickLabel',[]);
ylim([0.85 5.15])
xticks([1,2,3])%,3.5])
xticklabels({'relaxed','surprised','calm'})%,'moving elegantly'})
xtickangle(rotation)
set(ax2,'TickLabelInterpreter','tex')
%ax2.XTickLabel{6}=['\color{white}' ax2.XTickLabel{6}];

ax1.XAxis.Color = 'k';
ax2.XAxis.Color = 'k';
set(ax1,'YMinorTick','Off')
set(ax1, 'YGrid', 'on', 'XGrid', 'off')
set(ax2,'YMinorTick','Off')
set(ax2, 'YGrid', 'off', 'XGrid', 'off')

set(ax1, 'Position', pos_global)
set(ax2, 'Position', pos_global)

% pause(1)
% pixelposition = getpixelposition(ax1);
% pixelposition(1,3)=axis_width_per_box*3;
% pixelposition(1,1)=15;
% pause(1)
% width=pixelposition(1,3)+width_im_border
% set(gcf,'position',[50,50,width,height]); 
% pause(1)
% setpixelposition(ax1, pixelposition);
% setpixelposition(ax2, pixelposition);
%print(gcf,'5_Safety.png','-dpng','-r1000');
%saveas(gcf,'5_Safety','epsc');
run_matlab2tikz(fig1,'safety.tex')
close all






==> boxplots/run_matlab2tikz.m <==
function [] = run_matlab2tikz(fig, filename)
 matlab2tikz(...
     'filename',filename,...
     'figurehandle',fig,...
      'width','\figurewidth','height','\figureheight',...
      'extraTikzpictureOptions',...
      'baseline=1cm, trim axis left, trim axis right',...
      'extraAxisOptions',...
      'xticklabel style={rotate=30, anchor=east, font=\scriptsize, yshift=-0.1cm, xshift=0.05cm}, yticklabel style={font=\scriptsize}');
end


